Powering In-Database Dynamic Model Slicing for Structured Data Analytics

Relational database management systems (RDBMS) are widely used for the storage of structured data. To derive insights beyond statistical aggregation, we typically have to extract specific subdatasets from the database using conventional database operations, and then apply deep neural networks (DNN) training and inference on these subdatasets in a separate analytics system. The process can be prohibitively expensive, especially when there are various subdatasets extracted for different analytical purposes. This calls for efficient in-database support of advanced analytical methods. In this paper, we introduce LEADS, a novel SQL-aware dynamic model slicing technique to customize models for specified SQL queries. LEADS improves the predictive modeling of structured data via the mixture of experts (MoE) and maintains efficiency by a SQL-aware gating network. At the core of LEADS is the construction of a general model with multiple expert sub-models trained over the database. The MoE scales up the modeling capacity, enhances effectiveness, and preserves efficiency by activating necessary experts via the SQL-aware gating network during inference. To support in-database analytics, we build an inference extension that integrates LEADS onto PostgreSQL. Our extensive experiments on real-world datasets demonstrate that LEADS consistently outperforms the baseline models, and the in-database inference extension delivers a considerable reduction in inference latency compared to traditional solutions.

==> figs/db/micro_horizontal.py <==
import json
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FuncFormatter


def thousands_formatter(x, pos):
    if x >= 1e3:
        return '{:.1f}k'.format(x * 1e-3)
    else:
        return '{:.1f}'.format(x)


thousands_format = FuncFormatter(thousands_formatter)

# Set your plot parameters
bar_width = 0.35
set_font_size = 15
set_lgend_size = 12
set_tick_size = 12
colors = ['#8E44AD', '#729ECE', '#F39C12', '#2ECC71', '#3498DB', '#E74C3C', '#2C3E50', '#27AE60', '#F1C40F', '#9B59B6']
hatches = ['/', '\\', 'x', '.', '*', '//', '\\\\', 'xx', '..', '**']


def scale_to_ms(latencies):
    result = {}
    for key, value in latencies.items():
        value = value * 1000
        result[key] = value
    return result


# Data
datasets_result = {

    'INDICES w/ all optimizations':
        {'data_query_time_spi': 0.077303043, 'python_compute_time': 1.083512117,
         'overall_query_latency': 1.618568955, 'diff': -0.006197264000000091,
         'model_init_time': 0.007554649,
         'mem_allocate_time': 0.006098022, 'data_query_time': 0.521304925,
         'py_conver_to_tensor': 0.014301300048828125, 'py_compute': 0.900803804397583,
         'py_overall_duration': 0.924717903137207, 'py_diff': 0.009612798690795898},

    'INDICES w/o model caching':
        {'data_query_time_spi': 0.077303043, 'python_compute_time': 1.083512117,
         'overall_query_latency': 1.618568955, 'diff': -0.006197264000000091,
         'model_init_time': 0.16712236404418945,
         'mem_allocate_time': 0.006098022, 'data_query_time': 0.521304925,
         'py_conver_to_tensor': 0.014301300048828125, 'py_compute': 0.900803804397583,
         'py_overall_duration': 0.924717903137207, 'py_diff': 0.009612798690795898},

    'INDICES w/o memory sharing':
        {'data_query_time_spi': 0.077303043, 'python_compute_time': 1.083512117,
         'overall_query_latency': 1.618568955, 'diff': -0.006197264000000091,
         'model_init_time': 0.007554649,
         'mem_allocate_time': 0.006098022, 'data_query_time': 0.521304925,
         'py_conver_to_tensor': 0.014301300048828125, 'py_compute': 0.900803804397583,
         'py_overall_duration': 1.083512117 - 0.33, 'py_diff': 0.009612798690795898},

    'INDICES w/o SPI':
        {'data_query_time_spi': 0.5804119110107422, 'python_compute_time': 0.924717903137207,
         'overall_query_latency': 1.618568955, 'diff': -0.006197264000000091,
         'model_init_time': 0.007554649,
         'mem_allocate_time': 0.006098022, 'data_query_time': 0.521304925,
         'py_conver_to_tensor': 0.014301300048828125, 'py_compute': 0.900803804397583,
         'py_overall_duration': 0.924717903137207, 'py_diff': 0.009612798690795898},

}

datasets = list(datasets_result.keys())

# Plotting
fig, ax = plt.subplots(figsize=(12, 3.8))

# Initial flags to determine whether the labels have been set before
set_label_in_db_model_load = True
set_label_in_db_data_query = True
set_label_in_db_data_copy_start_py = True
set_label_in_db_data_preprocess = True
set_label_in_db_data_compute = True
set_label_in_db_data_others = True

indices = []
index = 0
bar_height = 0.35

for dataset, valuedic in datasets_result.items():
    indb_med_opt = scale_to_ms(valuedic)
    indices.append(index)
    # set labels
    label_in_db_model_load = 'Model Loading' if set_label_in_db_model_load else None
    label_in_db_data_query = 'Data Retrieval' if set_label_in_db_data_query else None
    label_in_db_data_copy_start_py = 'Data Copying' if set_label_in_db_data_copy_start_py else None
    label_in_db_data_preprocess = 'Data Preprocessing & Inference' if set_label_in_db_data_preprocess else None
    # label_in_db_data_compute = 'Inference' if set_label_in_db_data_compute else None
    label_in_db_data_others = 'Others' if set_label_in_db_data_others else None

    # in-db with optimization
    in_db_data_model_load = indb_med_opt["model_init_time"]
    in_db_data_query = indb_med_opt["data_query_time_spi"]
    in_db_data_copy_start_py = indb_med_opt["python_compute_time"] - indb_med_opt["py_overall_duration"]
    in_db_data_preprocess = indb_med_opt["py_conver_to_tensor"]
    in_db_data_compute = indb_med_opt["py_compute"]
    in_db_data_others = indb_med_opt["py_diff"]

    # Vertical bars
    ax.barh(index, in_db_data_model_load, bar_height, color=colors[0], hatch=hatches[0], label=label_in_db_model_load,
            edgecolor='black', )
    ax.barh(index, in_db_data_query, bar_height, color=colors[1], hatch=hatches[1], label=label_in_db_data_query,
            left=in_db_data_model_load, edgecolor='black', )
    ax.barh(index, in_db_data_copy_start_py, bar_height, color=colors[2], hatch=hatches[2],
            label=label_in_db_data_copy_start_py, left=in_db_data_query + in_db_data_model_load, edgecolor='black', )
    ax.barh(index, in_db_data_preprocess + in_db_data_compute, bar_height, color=colors[3], hatch=hatches[3],
            label=label_in_db_data_preprocess, left=in_db_data_query + in_db_data_copy_start_py + in_db_data_model_load,
            edgecolor='black', )
    # ax.barh(index, in_db_data_compute, bar_height, color=colors[4], hatch=hatches[4], label=label_in_db_data_compute, left=in_db_data_query+in_db_data_copy_start_py+in_db_data_preprocess+in_db_data_model_load, edgecolor='black', )
    # ax.barh(index, in_db_data_others, bar_height, color=colors[5], hatch=hatches[5], label=label_in_db_data_others, left=in_db_data_query+in_db_data_copy_start_py+in_db_data_preprocess+in_db_data_compute+in_db_data_model_load, edgecolor='black', )

    # Update the flags to ensure the labels are not set again in the next iterations
    set_label_in_db_model_load = False
    set_label_in_db_data_query = False
    set_label_in_db_data_copy_start_py = False
    set_label_in_db_data_preprocess = False
    set_label_in_db_data_compute = False
    set_label_in_db_data_others = False

    index += 0.6

ax.set_yticks(indices)
ax.set_yticklabels(datasets, fontsize=20)

ax.xaxis.set_major_formatter(thousands_format)
ax.tick_params(axis='x', which='major', labelsize=20)
ax.set_xlabel('Response Time (ms)', fontsize=20)

# Add legend
# ax.legend(fontsize=set_lgend_size, loc='upper left', ncol=5)
ax.legend(fontsize=15,
          loc='center', ncol=6,
          bbox_to_anchor=(0.22, 1.1))

# Grid and save the figure
ax.xaxis.grid(True)
plt.tight_layout()
fig.tight_layout()
plt.savefig("./internal/ml/model_slicing/In_DB_inference/int_format/micro2.pdf", bbox_inches='tight')

